Particle-Based Simulations of Electrophoretic Deposition with Adaptive Physics Models

This work represents an extension of mesoscale particle-based modeling of electrophoretic deposition (EPD), which has relied exclusively on pairwise interparticle interactions described by Derjaguin-Landau-Verwey-Overbeek (DLVO) theory. With this standard treatment, particles continuously move and interact via excluded volume and electrostatic pair potentials under the influence of external fields throughout the EPD process. The physics imposed by DLVO theory may not be appropriate to describe all systems, considering the vast material, operational, and application space available to EPD. As such, we present three modifications to standard particle-based models, each rooted in the ability to dynamically change interparticle interactions as simulated deposition progresses. This approach allows simulations to capture charge transfer and/or irreversible adsorption based on tunable parameters. We evaluate and compare simulated deposits formed under new physical assumptions, demonstrating the range of systems that these adaptive physics models may capture.

==> anc/fix_cure.cpp <==
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov
   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.
   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

/* ----------------------------------------------------------------------
Contributing Author: John Karnes (karnes1@llnl.gov)
------------------------------------------------------------------------- */

#include "fix_cure.h"
#include "citeme.h"
#include <mpi.h>
#include <cstring>
#include "update.h"
#include "atom.h"
#include "force.h"
#include "domain.h"
#include "modify.h"
#include "pair.h"
#include "comm.h"
#include "neighbor.h"
#include "neigh_list.h"
#include "neigh_request.h"
#include "random_mars.h"
#include "memory.h"
#include "error.h"

using namespace LAMMPS_NS;
using namespace FixConst;

static const char cite_fix_cure[] =
  "fix cure:\n\n"
  "@Article{EPD_Karnes,\n"
  " author = {J. J. Karnes, A. J. Pascall, C. Rehbock, V. Ramesh, M. A. Worsley, S. Barcikowski, E. Lee, and B. Giera},\n"
  " title = {Particle-Based Simulations of Electrophoretic Deposition with Adaptive Physics Models},\n"
  " journal = {X},\n"
  " year =    20XX,\n"
  " volume =  XXX,\n"
  " pages =   {XXX--XXX}\n"
  "}\n\n";

#define BIG 1.0e20
#define DELTA 16

/* ---------------------------------------------------------------------- */
/* What this fix should do:
   1) check atom type sphere
   2) have particle types i and j
   3) particle type 'i' will mutate into type 'j' if within distance r_cut
   4) loop over particles type 'i' 
           loop over particle type 'j'
		        if r_ij < r_cut
				   mutate i type into j type
   5) count number of i that mutate into j
   5) end?
   6) additional: if z position if any particle i is less than z_cut
                     mutate i into j
*/
FixCure::FixCure(LAMMPS *lmp, int narg, char **arg) :
  Fix(lmp, narg, arg),
   list(NULL) 
{
  if (lmp->citeme) lmp->citeme->add(cite_fix_cure);

  if (narg != 8) error->all(FLERR,"Illegal fix cure command: "
                           "incorrect number of arguments");


  nevery = force->inumeric(FLERR,arg[3]);
  if (nevery <= 0) error->all(FLERR,"Illegal fix cure command");

  iatomtype = force->inumeric(FLERR,arg[4]);
  jatomtype = force->inumeric(FLERR,arg[5]);
  double rcutoff = force->numeric(FLERR,arg[6]);
  rcutsq = rcutoff*rcutoff;
  zcutoff = atof(arg[7]);

  if (iatomtype < 1 || iatomtype > atom->ntypes ||
      jatomtype < 1 || jatomtype > atom->ntypes ||
	  iatomtype == jatomtype)
    error->all(FLERR,"Invalid atom type(s) in fix cure command");

  if (rcutoff < 0.0) error->all(FLERR,"Illegal fix cure command");
  if (zcutoff < 0.0) error->all(FLERR,"Illegal fix cure command");

  if (!atom->sphere_flag)
    error->all(FLERR,"Fix cure requires atom style sphere");
  
  scalar_flag = 1;
  totalCure = globalCure = localCure = 0;
}

/* ---------------------------------------------------------------------- */

FixCure::~FixCure() 
{
}

/* ---------------------------------------------------------------------- */

int FixCure::setmask()
{
  int mask = 0;
  mask |= POST_INTEGRATE;
  return mask;
}

/* ---------------------------------------------------------------------- */

void FixCure::init()
{


  if (force->pair == NULL || rcutsq > force->pair->cutsq[iatomtype][jatomtype] ||
    rcutsq > force->pair->cutsq[iatomtype][iatomtype])
    error->all(FLERR,"Fix cure cutoff is longer than pairwise cutoff");

  int irequest = neighbor->request(this,instance_me);
  neighbor->requests[irequest]->pair = 0;
  neighbor->requests[irequest]->fix = 1;
  neighbor->requests[irequest]->occasional = 1;

}

/* ---------------------------------------------------------------------- */

void FixCure::init_list(int /*id*/, NeighList *ptr)
{
  list = ptr;
}

/* ---------------------------------------------------------------------- */

void FixCure::setup(int /*vflag*/)
{
}

/* ---------------------------------------------------------------------- */

void FixCure::post_integrate()
{
  int i,j,k,m,n,ii,jj,inum,jnum,itype,jtype,n1,n2,n3,possible;
  double xtmp,ytmp,ztmp,delx,dely,delz,rsq;
  int *ilist,*jlist,*numneigh,**firstneigh;
  tagint *slist;

  if (update->ntimestep % nevery) return;

  // loop over neighbors of my atoms
  // each atom sets one closest eligible partner atom ID
  localCure = 0;

  neighbor->build_one(list);

  double **x = atom->x;
  int *type = atom->type;
  int *mask = atom->mask;
  int nlocal = atom->nlocal;

  neighbor->build_one(list,1); //jjk not sure about this one
  inum = list->inum;
  ilist = list->ilist;
  numneigh = list->numneigh;
  firstneigh = list->firstneigh;

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    if (!(mask[i] & groupbit)) continue;
    itype = type[i];
	if (itype!=iatomtype) continue; // && itype!=jatomtype) continue;
    xtmp = x[i][0];
    ytmp = x[i][1];
    ztmp = x[i][2];
    jlist = firstneigh[i];
    jnum = numneigh[i];
	atom->type[i]=jatomtype;	 
    itype = type[i];
    localCure++;
    if(x[i][2] < domain->boxlo[2] + zcutoff){
        atom->type[i] = iatomtype;
        itype = type[i];
        localCure--;
        continue;
    }
    else{
    }
    
    for (jj = 0; jj < jnum; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;
      if (!(mask[j] & groupbit)) continue;
      jtype = type[j];
	  if (jtype==itype) continue; //then both 'free' or 'deposited' or 'released'
	  if (jtype!=iatomtype) continue; //  && jtype!=jatomtype) continue;
      delx = xtmp - x[j][0];
      dely = ytmp - x[j][1];
      delz = ztmp - x[j][2];
      rsq = delx*delx + dely*dely + delz*delz;
      if (rsq >= rcutsq) continue;

      if (rsq < rcutsq) {
        if(type[i]!=iatomtype){  
	        atom->type[i]=iatomtype;	 
            itype = type[i];
	        localCure--;
        }
	  }		
    }
  }
  // tally stats

  MPI_Allreduce(&localCure,&globalCure,1,MPI_INT,MPI_SUM,world);
  if(comm->me==0){
    totalCure+=globalCure;
  }
}

/* ---------------------------------------------------------------------- */

double FixCure::compute_scalar()
{
  return (double) totalCure;
}

/* ----------------------------------------------------------------------
   memory usage of local atom-based arrays
------------------------------------------------------------------------- */

double FixCure::memory_usage()
{
  int nmax = atom->nmax;
  double bytes = nmax * sizeof(int);
  bytes = 2*nmax * sizeof(tagint);
  bytes += nmax * sizeof(double);
  return bytes;
}

/* ---------------------------------------------------------------------- */

void FixCure::print_bb()
{
    printf("\n");
}

/* ---------------------------------------------------------------------- */


==> anc/fix_cure.h <==
/* -*- c++ -*- ----------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#ifdef FIX_CLASS

FixStyle(cure,FixCure)

#else

#ifndef LMP_FIX_CURE_H
#define LMP_FIX_CURE_H

#include "fix.h"

namespace LAMMPS_NS {

class FixCure : public Fix {
 public:
  FixCure(class LAMMPS *, int, char **);
  ~FixCure();
  int setmask();
  void init();
  void init_list(int, class NeighList *);
  void setup(int);
  void post_integrate();
  double compute_scalar();
  double memory_usage();

 private:
  int me;
  int iatomtype,jatomtype;
  double rcutoff;
  double zcutoff;
  double rcutsq;

  int localCure,globalCure;
  int totalCure;

  tagint *copy;

  class RanMars *random;
  class NeighList *list;


  void print_bb();
};

}

#endif
#endif

/* ERROR/WARNING messages:

E: Illegal ... command

Self-explanatory.  Check the input script syntax and compare to the
documentation for the command.  You can use -echo screen as a
command-line option when running LAMMPS to see the offending line.

E: Invalid atom type in fix cure command

Self-explanatory.

E: Invalid bond type in fix cure command

Self-explanatory.

E: Cannot use fix cure with non-molecular systems

Only systems with bonds that can be changed can be used.  Atom_style
template does not qualify.

E: Inconsistent iparam/jparam values in fix cure command

If itype and jtype are the same, then their maxbond and newtype
settings must also be the same.

E: Fix cure cutoff is longer than pairwise cutoff

This is not allowed because bond creation is done using the
pairwise neighbor list.

E: Fix cure angle type is invalid

Self-explanatory.

E: Fix cure dihedral type is invalid

Self-explanatory.

E: Fix cure improper type is invalid

Self-explanatory.

E: Cannot yet use fix cure with this improper style

This is a current restriction in LAMMPS.

E: Fix cure needs ghost atoms from further away

This is because the fix needs to walk bonds to a certain distance to
acquire needed info, The comm_modify cutoff command can be used to
extend the communication range.

E: New bond exceeded bonds per atom in fix cure

See the read_data command for info on setting the "extra bond per
atom" header value to allow for additional bonds to be formed.

E: New bond exceeded special list size in fix cure

See the special_bonds extra command for info on how to leave space in
the special bonds list to allow for additional bonds to be formed.

E: Fix cure induced too many angles/dihedrals/impropers per atom

See the read_data command for info on setting the "extra angle per
atom", etc header values to allow for additional angles, etc to be
formed.

E: Special list size exceeded in fix cure

See the read_data command for info on setting the "extra special per
atom" header value to allow for additional special values to be
stored.

W: Fix cure is used multiple times or with fix bond/break - may not work as expected

When using fix cure multiple times or in combination with
fix bond/break, the individual fix instances do not share information
about changes they made at the same time step and thus it may result
in unexpected behavior.

*/


==> anc/fix_infect.cpp <==
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov
   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.
   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

/* ----------------------------------------------------------------------
Contributing Author: John Karnes (karnes1@llnl.gov)
------------------------------------------------------------------------- */

#include "fix_infect.h"
#include "citeme.h"
#include <mpi.h>
#include <cstring>
#include "update.h"
#include "atom.h"
#include "force.h"
#include "modify.h"
#include "pair.h"
#include "comm.h"
#include "neighbor.h"
#include "neigh_list.h"
#include "neigh_request.h"
#include "random_mars.h"
#include "memory.h"
#include "error.h"

using namespace LAMMPS_NS;
using namespace FixConst;

static const char cite_fix_infect[] =
  "fix infect:\n\n"
  "@Article{EPD_Karnes,\n"
  " author = {J. J. Karnes, A. J. Pascall, C. Rehbock, V. Ramesh, M. A. Worsley, S. Barcikowski, E. Lee, and B. Giera},\n"
  " title = {Particle-Based Simulations of Electrophoretic Deposition with Adaptive Physics Models},\n"
  " journal = {X},\n"
  " year =    20XX,\n"
  " volume =  XXX,\n"
  " pages =   {XXX--XXX}\n"
  "}\n\n"; 

#define BIG 1.0e20
#define DELTA 16

/* ---------------------------------------------------------------------- */
/* What this fix should do:
   1) check atom type sphere
   2) have particle types i and j
   3) particle type 'i' will mutate into type 'j' if within distance r_cut
   4) loop over particles type 'i' 
           loop over particle type 'j'
		        if r_ij < r_cut
				   mutate i type into j type
   5) count number of i that mutate into j
   5) end?
   6) additional: if z position if any particle i is less than z_cut
                     mutate i into j
*/
FixInfect::FixInfect(LAMMPS *lmp, int narg, char **arg) :
  Fix(lmp, narg, arg),
   list(NULL)  
{
  if (lmp->citeme) lmp->citeme->add(cite_fix_infect);

  if (narg != 7) error->all(FLERR,"Illegal fix infect command: "
                           "incorrect number of arguments");


  nevery = force->inumeric(FLERR,arg[3]);
  if (nevery <= 0) error->all(FLERR,"Illegal fix infect command");

  iatomtype = force->inumeric(FLERR,arg[4]);
  jatomtype = force->inumeric(FLERR,arg[5]);
  double cutoff = force->numeric(FLERR,arg[6]);
  cutsq = cutoff*cutoff;

  if (iatomtype < 1 || iatomtype > atom->ntypes ||
      jatomtype < 1 || jatomtype > atom->ntypes ||
	  iatomtype == jatomtype)
    error->all(FLERR,"Invalid atom type(s) in fix infect command");
  if (cutoff < 0.0) error->all(FLERR,"Illegal fix infect command");

  if (!atom->sphere_flag)
    error->all(FLERR,"Fix infect requires atom style sphere");
  
  scalar_flag = 1;
  totalInfect = globalInfect = localInfect = 0;
  printf("Nevery = %d i_type = %d j_type = %d cutoff = %e\n",nevery,iatomtype,jatomtype,cutoff);
}

/* ---------------------------------------------------------------------- */

FixInfect::~FixInfect() // jjk address this much later
{
}

/* ---------------------------------------------------------------------- */

int FixInfect::setmask()
{
  int mask = 0;
  mask |= POST_INTEGRATE;
  return mask;
}

/* ---------------------------------------------------------------------- */

void FixInfect::init()
{

  if (force->pair == NULL || cutsq > force->pair->cutsq[iatomtype][jatomtype] ||
    cutsq > force->pair->cutsq[iatomtype][iatomtype])
    error->all(FLERR,"Fix infect cutoff is longer than pairwise cutoff");


  int irequest = neighbor->request(this,instance_me);
  neighbor->requests[irequest]->pair = 0;
  neighbor->requests[irequest]->fix = 1;
  neighbor->requests[irequest]->occasional = 1;

}

/* ---------------------------------------------------------------------- */

void FixInfect::init_list(int /*id*/, NeighList *ptr)
{
  list = ptr;
}

/* ---------------------------------------------------------------------- */

void FixInfect::setup(int /*vflag*/)
{
}

/* ---------------------------------------------------------------------- */

void FixInfect::post_integrate()
{
  int i,j,k,m,n,ii,jj,inum,jnum,itype,jtype,n1,n2,n3,possible;
  double xtmp,ytmp,ztmp,delx,dely,delz,rsq;
  int *ilist,*jlist,*numneigh,**firstneigh;
  tagint *slist;

  if (update->ntimestep % nevery) return;

  localInfect = 0;

  neighbor->build_one(list);

  double **x = atom->x;
  int *type = atom->type;
  int *mask = atom->mask;
  int nlocal = atom->nlocal;

  neighbor->build_one(list,1); //jjk not sure about this one
  inum = list->inum;
  ilist = list->ilist;
  numneigh = list->numneigh;
  firstneigh = list->firstneigh;

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    if (!(mask[i] & groupbit)) continue;
    itype = type[i];
	if (itype!=iatomtype && itype!=jatomtype) continue;
    xtmp = x[i][0];
    ytmp = x[i][1];
    ztmp = x[i][2];
    jlist = firstneigh[i];
    jnum = numneigh[i];

    for (jj = 0; jj < jnum; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;
      if (!(mask[j] & groupbit)) continue;
      jtype = type[j];
	  if (jtype==itype) continue;
	  if (jtype!=iatomtype && jtype!=jatomtype) continue;
      delx = xtmp - x[j][0];
      dely = ytmp - x[j][1];
      delz = ztmp - x[j][2];
      rsq = delx*delx + dely*dely + delz*delz;
      if (rsq >= cutsq) continue;

      if (rsq < cutsq) {
	    atom->type[i]=atom->type[j]=jatomtype;	 
	    localInfect++;	
	  }		
    }
  }

  MPI_Allreduce(&localInfect,&globalInfect,1,MPI_INT,MPI_SUM,world);
  if(comm->me==0){
    totalInfect+=globalInfect;
  }
}

/* ---------------------------------------------------------------------- */

double FixInfect::compute_scalar()
{
  return (double) totalInfect;
}

/* ----------------------------------------------------------------------
   memory usage of local atom-based arrays
------------------------------------------------------------------------- */

double FixInfect::memory_usage()
{
  int nmax = atom->nmax;
  double bytes = nmax * sizeof(int);
  bytes = 2*nmax * sizeof(tagint);
  bytes += nmax * sizeof(double);
  return bytes;
}

/* ---------------------------------------------------------------------- */

void FixInfect::print_bb()
{
    printf("\n");
}

/* ---------------------------------------------------------------------- */
/*
void FixInfect::print_copy(const char *str, tagint m,
                              int n1, int n2, int n3, int *v)
{
  printf("%s " TAGINT_FORMAT ": %d %d %d nspecial: ",str,m,n1,n2,n3);
  for (int j = 0; j < n3; j++) printf(" %d",v[j]);
  printf("\n");
}
*/


==> anc/fix_infect.h <==
/* -*- c++ -*- ----------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#ifdef FIX_CLASS

FixStyle(infect,FixInfect)

#else

#ifndef LMP_FIX_INFECT_H
#define LMP_FIX_INFECT_H

#include "fix.h"

namespace LAMMPS_NS {

class FixInfect : public Fix {
 public:
  FixInfect(class LAMMPS *, int, char **);
  ~FixInfect();
  int setmask();
  void init();
  void init_list(int, class NeighList *);
  void setup(int);
  void post_integrate();
  double compute_scalar();
  double memory_usage();

 private:
  int me;
  int iatomtype,jatomtype;
  double cutoff;
  double cutsq;

  int localInfect,globalInfect;
  int totalInfect;

  tagint *copy;

  class RanMars *random;
  class NeighList *list;

  void print_bb();
};

}

#endif
#endif

/* ERROR/WARNING messages:

E: Illegal ... command

Self-explanatory.  Check the input script syntax and compare to the
documentation for the command.  You can use -echo screen as a
command-line option when running LAMMPS to see the offending line.

E: Invalid atom type in fix infect command

Self-explanatory.

E: Invalid bond type in fix infect command

Self-explanatory.

E: Cannot use fix infect with non-molecular systems

Only systems with bonds that can be changed can be used.  Atom_style
template does not qualify.

E: Inconsistent iparam/jparam values in fix infect command

If itype and jtype are the same, then their maxbond and newtype
settings must also be the same.

E: Fix infect cutoff is longer than pairwise cutoff

This is not allowed because bond creation is done using the
pairwise neighbor list.

E: Fix infect angle type is invalid

Self-explanatory.

E: Fix infect dihedral type is invalid

Self-explanatory.

E: Fix infect improper type is invalid

Self-explanatory.

E: Cannot yet use fix infect with this improper style

This is a current restriction in LAMMPS.

E: Fix infect needs ghost atoms from further away

This is because the fix needs to walk bonds to a certain distance to
acquire needed info, The comm_modify cutoff command can be used to
extend the communication range.

E: New bond exceeded bonds per atom in fix infect

See the read_data command for info on setting the "extra bond per
atom" header value to allow for additional bonds to be formed.

E: New bond exceeded special list size in fix infect

See the special_bonds extra command for info on how to leave space in
the special bonds list to allow for additional bonds to be formed.

E: Fix infect induced too many angles/dihedrals/impropers per atom

See the read_data command for info on setting the "extra angle per
atom", etc header values to allow for additional angles, etc to be
formed.

E: Special list size exceeded in fix infect

See the read_data command for info on setting the "extra special per
atom" header value to allow for additional special values to be
stored.

W: Fix infect is used multiple times or with fix bond/break - may not work as expected

When using fix infect multiple times or in combination with
fix bond/break, the individual fix instances do not share information
about changes they made at the same time step and thus it may result
in unexpected behavior.

*/


==> anc/fix_sticky.cpp <==
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov
   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.
   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

/* ----------------------------------------------------------------------
Contributing Author: John Karnes (karnes1@llnl.gov)
------------------------------------------------------------------------- */

#include "fix_sticky.h"
#include "citeme.h"
#include <mpi.h>
#include <cstring>
#include "update.h"
#include "atom.h"
#include "domain.h"
#include "force.h"
#include "modify.h"
#include "comm.h"
#include "neighbor.h"
#include "neigh_list.h"
#include "neigh_request.h"
#include "memory.h"
#include "error.h"

using namespace LAMMPS_NS;
using namespace FixConst;

static const char cite_fix_sticky[] =
  "fix sticky:\n\n"
  "@Article{EPD_Karnes,\n"
  " author = {J. J. Karnes, A. J. Pascall, C. Rehbock, V. Ramesh, M. A. Worsley, S. Barcikowski, E. Lee, and B. Giera},\n"
  " title = {Particle-Based Simulations of Electrophoretic Deposition with Adaptive Physics Models},\n"
  " journal = {X},\n"
  " year =    20XX,\n"
  " volume =  XXX,\n"
  " pages =   {XXX--XXX}\n"
  "}\n\n";

#define BIG 1.0e20
#define DELTA 16

/* ---------------------------------------------------------------------- */
/* What this fix should do:
   1) check atom type sphere
   2) have particle types i and j
   3) particle type 'i' will mutate into type 'j' if within distance r_cut
   4) loop over particles type 'i' 
           loop over particle type 'j'
		        if r_ij < r_cut
				   mutate i type into j type
   5) count number of i that mutate into j
   5) end?
   6) additional: if z position if any particle i is less than z_cut
                     mutate i into j
*/
FixSticky::FixSticky(LAMMPS *lmp, int narg, char **arg) :
  Fix(lmp, narg, arg)
{
  if (lmp->citeme) lmp->citeme->add(cite_fix_sticky);

  if (narg != 7) error->all(FLERR,"Illegal fix sticky command: "
                           "incorrect number of arguments");

  nevery = force->inumeric(FLERR,arg[3]);
  if (nevery <= 0) error->all(FLERR,"Illegal fix sticky command");

  iatomtype = force->inumeric(FLERR,arg[4]);
  jatomtype = force->inumeric(FLERR,arg[5]);
  cutoff = atof(arg[6]);
  if (cutoff < 0.0) error->all(FLERR,"Illegal fix sticky command");

  if (iatomtype < 1 || iatomtype > atom->ntypes ||
      jatomtype < 1 || jatomtype > atom->ntypes ||
	  iatomtype == jatomtype)
    error->all(FLERR,"Invalid atom type(s) in fix sticky command");

  if (!atom->sphere_flag)
    error->all(FLERR,"Fix sticky requires atom style sphere");
  scalar_flag = 1;
  totalSwap = 0;
}

/* ---------------------------------------------------------------------- */

FixSticky::~FixSticky() // jjk address this much later
{
}

/* ---------------------------------------------------------------------- */

double FixSticky::compute_scalar()
{
  return (double) totalSwap;
}
/* ---------------------------------------------------------------------- */

int FixSticky::setmask()
{
  int mask = 0;
  mask |= POST_INTEGRATE;
  mask |= POST_INTEGRATE_RESPA;
  return mask;
}

/* ---------------------------------------------------------------------- */

void FixSticky::post_integrate()
{
  int i;
  double **x = atom->x;

  if (update->ntimestep % nevery) return;

  int nLocal = atom->nlocal;
  int *type = atom->type;
  localSwap = 0;
  for(i=0; i<nLocal;i++){
    if(atom->type[i]==iatomtype){
	  if(atom->mask[i] & groupbit){
        if(x[i][2] < domain->boxlo[2] + cutoff){
		  atom->type[i] = jatomtype;
		  localSwap++;
		}
	  }
	}
  }
  MPI_Allreduce(&localSwap,&globalSwap,1,MPI_INT,MPI_SUM,world);
  if(comm->me==0){
	totalSwap+=globalSwap;
  }
}
/* ---------------------------------------------------------------------- */

void FixSticky::print_bb()
{
    printf("\n");
    printf("domain->boxlo = %f, LJdiameter2 = %f/n",domain->boxlo[2],cutoff);
}


==> anc/fix_sticky.h <==
/* -*- c++ -*- ----------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov
   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.
   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

#ifdef FIX_CLASS

FixStyle(sticky,FixSticky)

#else

#ifndef LMP_FIX_STICKY_H
#define LMP_FIX_STICKY_H

#include "fix.h"

namespace LAMMPS_NS {

class FixSticky : public Fix {
 public:
  FixSticky(class LAMMPS *, int, char **);
  ~FixSticky();
  int setmask();
  double compute_scalar();
  void post_integrate();
 private:
  int me;
  int iatomtype,jatomtype;
  double cutoff;

  int localSwap, globalSwap;
  int totalSwap;

  void print_bb();
};

}

#endif
#endif

/* ERROR/WARNING messages:
E: Illegal ... command
Self-explanatory.  Check the input script syntax and compare to the
documentation for the command.  You can use -echo screen as a
command-line option when running LAMMPS to see the offending line.
E: Invalid atom type in fix infect command
Self-explanatory.
E: Invalid bond type in fix infect command
Self-explanatory.
E: Cannot use fix infect with non-molecular systems
Only systems with bonds that can be changed can be used.  Atom_style
template does not qualify.
E: Inconsistent iparam/jparam values in fix infect command
If itype and jtype are the same, then their maxbond and newtype
settings must also be the same.
E: Fix infect cutoff is longer than pairwise cutoff
This is not allowed because bond creation is done using the
pairwise neighbor list.
E: Fix infect angle type is invalid
Self-explanatory.
E: Fix infect dihedral type is invalid
Self-explanatory.
E: Fix infect improper type is invalid
Self-explanatory.
E: Cannot yet use fix infect with this improper style
This is a current restriction in LAMMPS.
E: Fix infect needs ghost atoms from further away
This is because the fix needs to walk bonds to a certain distance to
acquire needed info, The comm_modify cutoff command can be used to
extend the communication range.
E: New bond exceeded bonds per atom in fix infect
See the read_data command for info on setting the "extra bond per
atom" header value to allow for additional bonds to be formed.
E: New bond exceeded special list size in fix infect
See the special_bonds extra command for info on how to leave space in
the special bonds list to allow for additional bonds to be formed.
E: Fix infect induced too many angles/dihedrals/impropers per atom
See the read_data command for info on setting the "extra angle per
atom", etc header values to allow for additional angles, etc to be
formed.
E: Special list size exceeded in fix infect
See the read_data command for info on setting the "extra special per
atom" header value to allow for additional special values to be
stored.
W: Fix infect is used multiple times or with fix bond/break - may not work as expected
When using fix infect multiple times or in combination with
fix bond/break, the individual fix instances do not share information
about changes they made at the same time step and thus it may result
in unexpected behavior.
*/

